Robust and Sparse M-Estimation of DOA

A robust and sparse Direction of Arrival (DOA) estimator is derived for array data that follows a Complex Elliptically Symmetric (CES) distribution with zero-mean and finite second-order moments. The derivation allows to choose the loss function and four loss functions are discussed in detail: the Gauss loss which is the Maximum-Likelihood (ML) loss for the circularly symmetric complex Gaussian distribution, the ML-loss for the complex multivariate $t$-distribution (MVT) with $\nu$ degrees of freedom, as well as Huber and Tyler loss functions. For Gauss loss, the method reduces to Sparse Bayesian Learning (SBL). The root mean square DOA error of the derived estimators is discussed for Gaussian, MVT, and $\epsilon$-contaminated data. The robust SBL estimators perform well for all cases and nearly identical with classical SBL for Gaussian noise.

==> figures/includeTyler/cpu/figures_with_markers_and_legend_YP_CPU.m <==
clear; clc;

result = { 'p08fix_Gmode_s1MC250SNRn15cpu', 'p08fix_Cmode_s1MC250SNRn15cpu', 'p08fix_emode_s1MC250SNRn15cpu', ...
           'p08fix_Gmode_s2MC250SNRn15cpu', 'p08fix_Cmode_s2MC250SNRn15cpu', 'p08fix_emode_s2MC250SNRn15cpu', ...
           'p08fix_Gmode_s3MC250SNRn15cpu', 'p08fix_Cmode_s3MC250SNRn15cpu', 'p08fix_emode_s3MC250SNRn15cpu' };

% for n = 9
for n = 1:9
    f = result{n},
    close all
    open([f,'.fig'])
    % load([f,'.mat'])

    set(gcf,'Position',[200,200,995,607])

    a = get(gca,'Children');
    xdata = get(a, 'XData');
    ydata = get(a, 'YData');
    
    plotColor = lines(5);
    clf; hold on; set(gca,'position',[0.157,0.122,0.748,0.803])
    for n_output=1:length(a)
        markerSize = 15;
%         if n_output ==1
%             plot(xdata{length(a)+1-n_output},ydata{length(a)+1-n_output},'k-','linewidth',1.8,'markersize',markerSize);
        if n_output ==1
            plot(xdata{length(a)+1-n_output},ydata{length(a)+1-n_output},'+-','color',plotColor(1,:),'linewidth',1.8,'markersize',markerSize);
        elseif n_output ==2
            plot(xdata{length(a)+1-n_output},ydata{length(a)+1-n_output},'s--','color',plotColor(2,:),'linewidth',1.8,'markersize',markerSize);
        elseif n_output ==3
            plot(xdata{length(a)+1-n_output},ydata{length(a)+1-n_output},'o-.','color',plotColor(3,:),'linewidth',1.8,'markersize',markerSize);
        elseif n_output ==4
            plot(xdata{length(a)+1-n_output},ydata{length(a)+1-n_output},'d:','color',plotColor(4,:),'linewidth',1.8,'markersize',markerSize);
        end
    end
    hold off;
    box on; grid on;
    axis([-6 36 0 180])
    set(gca,'fontsize',24,'TickLabelInterpreter','latex')%,'yscale','log')

    xlabel('ASNR~[dB]','interpreter','latex')
    ylabel('Number of iterations','interpreter','latex')

    legend('M-Estimate for loss $\rho_\mathrm{Gauss}$','M-Estimate for loss $\rho_\mathrm{Huber}$','M-Estimate for loss $\rho_\mathrm{MVT}$','M-Estimate for loss $\rho_\mathrm{Tyler}$','Location','northeast','interpreter','latex')
%     legend('Gaussian CRB','M-Estimate for loss $\rho_\mathrm{G}$','M-Estimate for loss $\rho_\mathrm{H}$','M-Estimate for loss $\rho_\mathrm{T}$','Location','southwest','interpreter','latex')
%     legend('Gaussian CRB (approx)','Gaussian CRB (exact)','M-Estimate for loss \rho_G','M-Estimate for loss \rho_H','M-Estimate for loss \rho_T','Location','southwest')

    switch(f(8))
        case 'G', model = 'Gaussian array data';
        case 'C', model = 'MVT array data';
        case 'e', model = '\epsilon-contaminated aray data';
        otherwise, model = 'unknown';
    end
    title([f(15),' source scenario, ',model]);
    savefig([f,'_with_legend.fig'])
    print([f,'_with_legend.eps'],'-depsc')
    print([f,'_with_legend.png'],'-dpng')
end


==> figures/includeTyler/data/a0v5_221215_CrbRmse.m <==
%%
clear; clc;
% close all;

SNR = 30; %SNRs = [ 36 33 30 27 24 21 18 15 12 9 6 3 0 -3 -6 ];
Nsource = 3; % 1 2 3
Noisemodel = ['G', 'C', 'e'];

% for iFile = 1
for iFile = 1:3
    if iFile == 1 || iFile == 3
        filename = ['p08fix_',Noisemodel(iFile),'mode_s',num2str(Nsource),'MC250SNRn15.mat'];
        load(filename);
        saveCharVar = who('outputs*');
    else
        filename = ['p11fixCRB_Cmode_s',num2str(Nsource),'MC250SNRn15.mat'];
        load(filename);
        filename = ['p08fix_Cmode_s',num2str(Nsource),'MC250SNRn15.mat'];
        load(filename);
        saveCharVar = who('outputs*');
        saveCharVar(1:2) = []; saveCharVar(end) = [];
    end

% output load and calculate CRB or RMSE
for n_output=1:length(saveCharVar)

    dataLoadchar = ['dataLoad = ',char(saveCharVar(n_output)),';'];
    eval(dataLoadchar);
    
    ind = find(SNRs==SNR);
    if n_output == 1 || n_output == 2
        if iFile == 1 || iFile == 3
        crbRmseSNRtemp(n_output) = sqrt( mean(dataLoad(1+(ind-1)*NmonteCarlo:NmonteCarlo+(ind-1)*NmonteCarlo))*180/pi*180/pi );
            if n_output == 2, crbRmseSNRtemp(1) = crbRmseSNRtemp(2); crbRmseSNRtemp(2) = -inf; end
            % As Gaussian and Epsilon-contaminated Noisemodel, we don't have MVT-CRB.
        else
            crbRmseSNRtemp(n_output) = sqrt( mean(dataLoad(1+(ind-1)*NmonteCarlo:NmonteCarlo+(ind-1)*NmonteCarlo)) );
        end
    else
        totET = [];
        for index=1:NmonteCarlo
            totET = [totET;dataLoad((ind-1)*NmonteCarlo+index).error];
        end
        Nout = 0.0; % Portion of Outliers, (ignore)
        totET = sort(abs(totET));
        crbRmseSNRtemp(n_output) = sqrt(mean(power(totET(1:length(totET)-floor(length(totET)*Nout)),2)));
    end

end
    crbRmseSNR(iFile,:) = crbRmseSNRtemp;
    clearvars -except SNR Nsource Noisemodel iFile crbRmseSNR
end
% crbRmseSNR

plotColor = lines(5);

figure,
set(gcf,'position',[750,200,560,560]);
set(gca,'position',[0.157,0.122,0.748,0.803])

%subplot(211)
hold on;
plot([1:3]-.2/5,crbRmseSNR(:,1),'linestyle','none','linewidth',2,'displayname','CRB-Gauss','marker','v','markersize',15,'color','k')
plot([1:3]-.1/4,crbRmseSNR(:,2),'linestyle','none','linewidth',2,'displayname','CRB-MVT','marker','^','markersize',15,'color','b')
plot([1:3]-.0/4,crbRmseSNR(:,3),'linestyle','none','linewidth',2,'displayname','loss $\rho_\mathrm{Gauss}$','marker','+','markersize',15,'color',plotColor(1,:))
plot([1:3]+.1/4,crbRmseSNR(:,4),'linestyle','none','linewidth',2,'displayname','loss $\rho_\mathrm{Huber}$','marker','s','markersize',15,'color',plotColor(2,:))
plot([1:3]+.2/4,crbRmseSNR(:,5),'linestyle','none','linewidth',2,'displayname','loss $\rho_\mathrm{MVT}$','marker','o','markersize',15,'color',plotColor(3,:))
plot([1:3]+.3/4,crbRmseSNR(:,6),'linestyle','none','linewidth',2,'displayname','loss $\rho_\mathrm{Tyler}$','marker','d','markersize',15,'color',plotColor(4,:))
hold off;

% xlabel('SNR~[dB]','interpreter','latex')
ylabel('RMSE~[$^\circ$]','interpreter','latex')

box on; grid on;
legend('location','best','interpreter','latex')

set(gca,'fontsize',24,'TickLabelInterpreter','latex','XLim',[.5 3.5],'YLim',[0 max(max(crbRmseSNR))])
set(gca,'XTick',[1,2,3],'xlim',[0.75 3.25],'ylim', [0 0.33])
set(gca,'XTickLabel',["Gauss","MVT","$\epsilon$-cont"])


% crbRmseSNR = abs(crbRmseSNR(1,1)-crbRmseSNR) / crbRmseSNR(1,1);
% subplot(212)
% hold on;
% plot([1:3]-.2/4,crbRmseSNR(:,1),'linestyle','none','linewidth',2,'displayname','CRB-Gauss','marker','v','markersize',15,'color','k')
% plot([1:3]-.1/4,crbRmseSNR(:,2),'linestyle','none','linewidth',2,'displayname','CRB-MVT','marker','^','markersize',15,'color','b')
% plot([1:3]-.0/4,crbRmseSNR(:,3),'linestyle','none','linewidth',2,'displayname','loss $\rho_\mathrm{Gauss}$','marker','+','markersize',15,'color',plotColor(1,:))
% plot([1:3]+.1/4,crbRmseSNR(:,4),'linestyle','none','linewidth',2,'displayname','loss $\rho_\mathrm{Huber}$','marker','s','markersize',15,'color',plotColor(2,:))
% plot([1:3]+.2/4,crbRmseSNR(:,5),'linestyle','none','linewidth',2,'displayname','loss $\rho_\mathrm{MVT}$','marker','o','markersize',15,'color',plotColor(3,:))
% plot([1:3]+.3/4,crbRmseSNR(:,6),'linestyle','none','linewidth',2,'displayname','loss $\rho_\mathrm{Tyler}$','marker','d','markersize',15,'color',plotColor(4,:))
% hold off;
% 
% % xlabel('SNR~[dB]','interpreter','latex')
% ylabel('(RMSE-CRB)/CRB','interpreter','latex')
% 
% box on; grid on;
% legend('location','best','interpreter','latex')
% 
% set(gca,'fontsize',24,'TickLabelInterpreter','latex','XLim',[.5 3.5],'YLim',[0 max(max(crbRmseSNR))])
% set(gca,'XTick',[1,2,3],'xlim',[.5 3.5],'ylim', [0 2.1])
% set(gca,'XTickLabel',["Gauss","MVT","$\epsilon$-cont"])
% 
print -dpng Summaryerror

==> figures/includeTyler/data/a1v4_220915_multiMC_FIGURE.m <==
%%
clear; clc;
% close all;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% File name
filename = 'p08fix_emode_s3MC250SNRn15.mat';
% filename = 'p08rand_Cmode_s3MC250SNRn15.mat';
load(filename)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

saveCharVar = who('outputs*');
% saveCharVar(6:8) = [];

%% Figure
figure;
set(gcf,'position',[750,200,560,560*1.26]);
set(gca,'position',[0.157,0.122,0.748,0.803])
hold on;

% output load and plot
for n_output=1:length(saveCharVar)

    dataLoadchar = ['dataLoad = ',char(saveCharVar(n_output))];
    eval(dataLoadchar);

    for ind=1:length(SNRs)
        if n_output == 1 || n_output == 2
            rmseSNR(ind) = sqrt( mean(dataLoad(1+(ind-1)*NmonteCarlo:NmonteCarlo+(ind-1)*NmonteCarlo))*180/pi*180/pi );
        else
            totET = [];
            for index=1:NmonteCarlo
                totET = [totET;dataLoad((ind-1)*NmonteCarlo+index).error];
            end
            Nout = 0.0; % Portion of Outliers, (ignore)
            totET = sort(abs(totET));
            rmseSNR(ind) = sqrt(mean(power(totET(1:length(totET)-floor(length(totET)*Nout)),2)));
        end
    end

    plotColor = turbo(length(saveCharVar));
    figConChar = ['h',num2str(n_output),'= plot(SNRs,rmseSNR,''color'',plotColor(',num2str(n_output),',:),''linewidth'',1.8,''displayname'',''',char(saveCharVar(n_output)),''');'];
    eval(figConChar)

end
hold off;

box on; grid on;

axis([-6 36 7e-3 1e1])
set(gca,'fontsize',24,'TickLabelInterpreter','latex','yscale','log')

xlabel('SNR~[dB]','interpreter','latex')
ylabel('RMSE~[$^\circ$]','interpreter','latex')
% legend((figH),'location','best','interpreter','latex',...
%     'position',[0.16822,0.135136904489426,0.45207211630685,0.194964286259242])


==> figures/includeTyler/data/a1v4_220915_multiMC_FIGURE_CPU.m <==
%%
clear; clc;
% close all;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% File name
filename = 'p08fix_Gmode_s3MC250SNRn15.mat';
% filename = 'p08rand_Cmode_s3MC250SNRn15.mat';
load(filename)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

saveCharVar = who('outputs*');
% saveCharVar(6:8) = [];

%% Figure
figure;
set(gcf,'position',[750,200,560,560*1.26]);
set(gca,'position',[0.157,0.122,0.748,0.803])
hold on;

% output load and plot
for n_output=3:length(saveCharVar)

    dataLoadchar = ['dataLoad = ',char(saveCharVar(n_output))];
    eval(dataLoadchar);

    for ind=1:length(SNRs)
        if n_output == 1 || n_output == 2
            rmseSNR(ind) = sqrt( mean(dataLoad(1+(ind-1)*NmonteCarlo:NmonteCarlo+(ind-1)*NmonteCarlo))*180/pi*180/pi );
        else
            totET = [];
            for index=1:NmonteCarlo
                totET = [totET;dataLoad((ind-1)*NmonteCarlo+index).itr];
            end
            Nout = 0.0; % Portion of Outliers, (ignore)
            totET = sort(abs(totET));
            rmseSNR(ind) = mean(totET(1:length(totET)-floor(length(totET)*Nout)));
%             rmseSNR(ind) = sqrt(mean(power(totET(1:length(totET)-floor(length(totET)*Nout)),2)));
        end
    end

    plotColor = turbo(length(saveCharVar));
    figConChar = ['h',num2str(n_output),'= plot(SNRs,rmseSNR,''color'',plotColor(',num2str(n_output),',:),''linewidth'',1.8,''displayname'',''',char(saveCharVar(n_output)),''');'];
    eval(figConChar)

end
hold off;

box on; grid on;

axis([-6 36 0 230])
% axis([-6 36 7e-3 1e1])
set(gca,'fontsize',24,'TickLabelInterpreter','latex')%,'yscale','log')

xlabel('SNR~[dB]','interpreter','latex')
ylabel('Number of iterations','interpreter','latex')
% legend((figH),'location','best','interpreter','latex',...
%     'position',[0.16822,0.135136904489426,0.45207211630685,0.194964286259242])


==> figures/includeTyler/figures_with_markers_and_legend_YP.m <==
clear; clc;

result = { 'p08fix_Gmode_s1MC250SNRn15', 'p08fix_Cmode_s1MC250SNRn15', 'p08fix_emode_s1MC250SNRn15', ...
           'p08fix_Gmode_s2MC250SNRn15', 'p08fix_Cmode_s2MC250SNRn15', 'p08fix_emode_s2MC250SNRn15', ...
           'p08fix_Gmode_s3MC250SNRn15', 'p08fix_Cmode_s3MC250SNRn15', 'p08fix_emode_s3MC250SNRn15' };

% for n = 1
for n = 1:9
    f = result{n},
    close all
    open([f,'.fig'])
    % load([f,'.mat'])

    set(gcf,'Position',[200,200,995,607])

    a = get(gca,'Children');
    a(6) = []; % only plot the exact Gaussian CRB, not the approximate one, thus remove
    xdata = get(a, 'XData');
    ydata = get(a, 'YData');
    
    plotColor = lines(5);
    clf; hold on; set(gca,'position',[0.157,0.122,0.748,0.803])
    for n_output=1:length(a)
        markerSize = 15;
        if n_output ==1
            plot(xdata{length(a)+1-n_output},ydata{length(a)+1-n_output},'k-','linewidth',1.8,'markersize',markerSize);
        elseif n_output ==2
            plot(xdata{length(a)+1-n_output},ydata{length(a)+1-n_output},'+-','color',plotColor(1,:),'linewidth',1.8,'markersize',markerSize);
        elseif n_output ==3
            plot(xdata{length(a)+1-n_output},ydata{length(a)+1-n_output},'s--','color',plotColor(2,:),'linewidth',1.8,'markersize',markerSize);
        elseif n_output ==4
            plot(xdata{length(a)+1-n_output},ydata{length(a)+1-n_output},'o-.','color',plotColor(3,:),'linewidth',1.8,'markersize',markerSize);
        elseif n_output ==5
            plot(xdata{length(a)+1-n_output},ydata{length(a)+1-n_output},'d:','color',plotColor(4,:),'linewidth',1.8,'markersize',markerSize);
        end
    end
    hold off;
    box on; grid on;
    axis([-6 36 7e-3 1e1])
    set(gca,'fontsize',24,'TickLabelInterpreter','latex','yscale','log')

    xlabel('ASNR~[dB]','interpreter','latex')
    ylabel('RMSE~[$^\circ$]','interpreter','latex')

    legend('Gaussian CRB','M-Estimate for loss $\rho_\mathrm{Gauss}$','M-Estimate for loss $\rho_\mathrm{Huber}$','M-Estimate for loss $\rho_\mathrm{MVT}$','M-Estimate for loss $\rho_\mathrm{Tyler}$','Location','southwest','interpreter','latex')
%     legend('Gaussian CRB (approx)','Gaussian CRB (exact)','M-Estimate for loss \rho_G','M-Estimate for loss \rho_H','M-Estimate for loss \rho_T','Location','southwest')

    switch(f(8))
        case 'G', model = 'Gaussian array data';
        case 'C', model = 'MVT array data';
        case 'e', model = '\epsilon-contaminated aray data';
        otherwise, model = 'unknown';
    end
    title([f(15),' source scenario, ',model]);
    savefig([f,'_with_legend.fig'])
    print([f,'_with_legend.eps'],'-depsc')
    print([f,'_with_legend.png'],'-dpng')
end

